Molecular Photoionization Spectra from Signed Dyson Orbitals and Anharmonic Nuclear Motion

Molecular photoelectron bands couple changes in nuclear structure to the energy-dependent scattering of the departing electron. Band intensities require both nuclear transition moments and electronic continuum amplitudes. We present SPARKS (Scattering and Photoionization: Amplitudes, Response Kernels and Spectra), a molecular photoionization approach that connects signed Dyson orbitals to complex molecular dipole amplitudes and harmonic or anharmonic nuclear transition moments. Compact B-spline and finite-element discrete-variable representations support spectral and sparse outgoing-boundary solvers. Independent molecular checks reproduce a reference H$_2^+$ spectrum and CO continuum amplitudes, while analytic hydrogen photoionization tests establish the continuum normalization. For H$_2$O/H$_2$O$^+$, electronic derivatives activate a Franck--Condon-dark fundamental and enter the same nuclear operator used in harmonic, perturbative and internal-coordinate variational calculations. Furan extends the nuclear treatment to all 21 vibrational coordinates in a selected configuration-interaction window, including low-lying out-of-plane states. Four epichlorohydrin ionization channels show how orbital mixing reshapes cross sections and angular distributions at similar Dyson norms. Energy conservation is imposed separately for every vibronic transition at fixed photon energy. The resulting spectra retain vibrational assignments and electronic interference, connecting weak-band activation, anharmonic spacings and photoelectron angular distributions within one physical description.

==> anc/README.txt <==
Supporting Information and numerical data for Molecular Photoionization Spectra from Signed Dyson Orbitals and Anharmonic Nuclear Motion.

Supporting_Information.pdf is the separate Supporting Information.

arXiv expands ZIP/NPZ and TAR archives during upload. To preserve the exact numerical archive, SPARKS_numerical_data.base64.txt is a standard Base64 encoding of SPARKS_numerical_data.tar.gz. Decode it using Python 3 (standard library only):

python3 -c "import base64,pathlib; pathlib.Path('SPARKS_numerical_data.tar.gz').write_bytes(base64.decodebytes(pathlib.Path('SPARKS_numerical_data.base64.txt').read_bytes()))"

SHA-256 of the decoded archive: 791cc73dcd08d26baecdcc48d6b5ae2564702d67e9ed1a19e7926096e5f12085

Extract the decoded archive and follow REPRODUCING.md. Standalone code: https://github.com/yogibubu/SPARKS-standalone/releases/tag/v0.1.0rc8 .

